Learning Coarse-Grained Dynamics on Graph

We consider a Graph Neural Network (GNN) non-Markovian modeling framework to identify coarse-grained dynamical systems on graphs. Our main idea is to systematically determine the GNN architecture by inspecting how the leading term of the Mori-Zwanzig memory term depends on the coarse-grained interaction coefficients that encode the graph topology. Based on this analysis, we found that the appropriate GNN architecture that will account for $K$-hop dynamical interactions has to employ a Message Passing (MP) mechanism with at least $2K$ steps. We also deduce that the memory length required for an accurate closure model decreases as a function of the interaction strength under the assumption that the interaction strength exhibits a power law that decays as a function of the hop distance. Supporting numerical demonstrations on two examples, a heterogeneous Kuramoto oscillator model and a power system, suggest that the proposed GNN architecture can predict the coarse-grained dynamics under fixed and time-varying graph topologies.

==> pics/Ratios/plot_ratio.m <==
clear all;
close all;
clc;

load hop_matrix1.mat hop_matrix1
load hop_matrix2.mat hop_matrix2
load hop_matrix3.mat hop_matrix3
load hop_matrix4.mat hop_matrix4
load hop_matrix5.mat hop_matrix5

% Store vectors in a cell array
vectors = {hop_matrix1, hop_matrix2, hop_matrix3, hop_matrix4, hop_matrix5};

% Prepare data for boxplot by padding shorter vectors with NaN
maxLength = max(cellfun(@length, vectors)); 
paddedData = NaN(maxLength, numel(vectors)); 

% Fill the matrix with vector data
for i = 1:numel(vectors)
    paddedData(1:length(vectors{i}), i) = vectors{i};
end

% Create the boxplot
h = boxplot(paddedData, 'Whisker', 10, 'Labels', {'1 hop', '2 hops', '3 hops', '4 hops', '5 hops'});
tags = {'Box', 'Median', 'Whisker', 'Outlier', 'Caps'};
for i = 1:length(tags)
    set(h(strcmp(get(h,'Tag'), tags{i})), 'LineWidth', 2);  % Adjust to linewidth of 2
end

xlabel('Hops')
ylabel('Ratios')

% Display
grid on
ax = gca; 
ax.XTick = 1:5; 
ax.FontSize = 13; 

==> pics/Ratios/plot_ratio_v1.py <==
import matplotlib.pyplot as plt
import numpy as np
from scipy.io import loadmat
from scipy.optimize import curve_fit

def func(d, loge, logc):
    return loge*d + logc

def reject_outliers(data, m = 10.):
    d = np.abs(data - np.median(data))
    mdev = np.median(d)
    s = d/mdev if mdev else np.zeros(len(d))
    return data[s<m]

FS = 13

MS, NS, LS = [], [], []
for i in range(5):
    _j = i+1
    _m = loadmat(f'hop_matrix{_j}.mat')[f'hop_matrix{_j}'].squeeze()
    _n = reject_outliers(_m)
    _l = np.ones_like(_n)*_j
    MS.append(_m)
    NS.append(_n)
    LS.append(_l)
ns = np.hstack(NS)
ls = np.hstack(LS)

coef, pcov = curve_fit(func, ls, np.log(ns))
print(np.exp(coef))
l0 = np.arange(1,6)
n0 = func(l0, *coef)
s2 = l0**2 * pcov[0,0] + 2*l0*pcov[0,1] + pcov[1,1]
s0 = np.sqrt(s2)

_n = np.exp(func(ls, *coef))
_tmp = np.linalg.norm(ns - _n) / np.linalg.norm(ns - np.mean(ns))
r2 = 1 - _tmp**2
print(r2)

f = plt.figure()
# plt.plot(ls, ns, 'bs', markerfacecolor='none')
for i in range(5):
    plt.boxplot(
        MS[i], positions=[LS[i][0]], widths=0.3,
        medianprops = dict(color='b', linewidth=2.5))
plt.fill_between(
    l0, np.exp(n0-s0), np.exp(n0+s0),
    color='r', alpha=0.3)
plt.plot(l0, np.exp(n0), 'r-', label='Regression')

ax = plt.gca()
ax.set_xlabel("Hops", fontsize=FS)
ax.set_xticks([1, 2, 3, 4, 5])
ax.set_xticklabels(list('12345'))
ax.set_ylabel("Ratios", fontsize=FS)

# f.savefig('power_sys_ratio.png', dpi=600, bbox_inches='tight')

plt.show()


==> pics/Ratios/plot_ratio_v2.py <==
import matplotlib.pyplot as plt
import numpy as np
from scipy.io import loadmat
from scipy.optimize import curve_fit

def func(d, loge):
    return loge*d

def reject_outliers(data, m = 8.):
    d = np.abs(data - np.median(data))
    mdev = np.median(d)
    s = d/mdev if mdev else np.zeros(len(d))
    return data[s<m]

FS = 13

MS, NS, LS = [np.array([1.])], [np.array([1.])], [np.array([0.])]
for i in range(5):
    _j = i+1
    _m = loadmat(f'hop_matrix{_j}.mat')[f'hop_matrix{_j}'].squeeze()
    _n = reject_outliers(_m)
    # _n = _m
    _l = np.ones_like(_n)*_j
    MS.append(_m)
    NS.append(_n)
    LS.append(_l)
ns = np.hstack(NS)
ls = np.hstack(LS)

coef, pcov = curve_fit(func, ls, np.log(ns))
epsilon = np.exp(coef)[0]
print(epsilon)
l0 = np.arange(0,6)
n0 = func(l0, *coef)
s0 = l0 * np.sqrt(pcov[0,0])

_n = np.exp(func(ls, *coef))
_tmp = np.linalg.norm(ns - _n) / np.linalg.norm(ns - np.mean(ns))
r2 = 1 - _tmp**2
print(r2)

f = plt.figure()
# plt.plot(ls, np.log(ns), 'bs', markerfacecolor='none')
for i in range(6):
    plt.boxplot(
        np.log(MS[i]), positions=[LS[i][0]], widths=0.3,
        medianprops = dict(color='b', linewidth=2.5))
plt.plot(l0, n0, 'r-',
         label='Curve fit: $\gamma=$' + f'{epsilon:4.3f}' + \
            '${}^k$, $R^2=$' + f'{r2:4.3f}')
plt.fill_between(l0, n0-s0, n0+s0, color='r', alpha=0.3, label='Uncertainty')
plt.legend(loc=0, fontsize=FS)

ax = plt.gca()
ax.set_xlabel("Hops, $k$", fontsize=FS)
ax.set_xticks([0, 1, 2, 3, 4, 5])
ax.set_xticklabels(list('012345'), fontsize=FS-1)
ax.set_yticks(np.log(0.5**np.arange(0,9,2)))
ax.set_yticklabels(["$2^{0}$", "$2^{-2}$", "$2^{-4}$", "$2^{-6}$", "$2^{-8}$"], fontsize=FS-1)
ax.set_ylabel("Strength Ratios, $\gamma$", fontsize=FS)

f.savefig('power_sys_ratio.png', dpi=600, bbox_inches='tight')

plt.show()

